Randomized Asymmetric Chain of LoRA: The First Meaningful Theoretical Framework for Low-Rank Adaptation

Fine-tuning has become a popular approach to adapting large foundational models to specific tasks. As the size of models and datasets grows, parameter-efficient fine-tuning techniques are increasingly important. One of the most widely used methods is Low-Rank Adaptation (LoRA), with adaptation update expressed as the product of two low-rank matrices. While LoRA was shown to possess strong performance in fine-tuning, it often under-performs when compared to full-parameter fine-tuning (FPFT). Although many variants of LoRA have been extensively studied empirically, their theoretical optimization analysis is heavily under-explored. The starting point of our work is a demonstration that LoRA and its two extensions, Asymmetric LoRA and Chain of LoRA, indeed encounter convergence issues. To address these issues, we propose Randomized Asymmetric Chain of LoRA (RAC-LoRA) -- a general optimization framework that rigorously analyzes the convergence rates of LoRA-based methods. Our approach inherits the empirical benefits of LoRA-style heuristics, but introduces several small but important algorithmic modifications which turn it into a provably convergent method. Our framework serves as a bridge between FPFT and low-rank adaptation. We provide provable guarantees of convergence to the same solution as FPFT, along with the rate of convergence. Additionally, we present a convergence analysis for smooth, non-convex loss functions, covering gradient descent, stochastic gradient descent, and federated learning settings. Our theoretical findings are supported by experimental results.

==> counterexample.py <==
#!/usr/bin/env python
# coding: utf-8

# In[24]:


import numpy as np
from sklearn import datasets
import matplotlib.pyplot as plt
from tqdm import tqdm
import torch
import copy
from scipy.linalg import qr
from sklearn.random_projection import GaussianRandomProjection


# In[25]:


import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 22})

import random

random.seed(10)


# In[26]:


d = 9
d_mat = 3
L = 10
mu = 1
M = np.diag([L, mu, mu, mu, mu, mu, mu, mu, mu])
V = np.ones(d)


W_star =  - np.linalg.inv(M) @ V


W_0 = W_star + np.random.randn(d)*0.6






# In[27]:


quad_f(W_0)


# In[28]:


def quad_f(W):
    y = 0.5*W.T @ M @ W + V@W
    return y

def quad_grad(W):
    grad = M @ W+V
    return grad

def chain_of_lora(W_0, gamma, T_iter, quad_f, quad_grad, K_iter, alpha):
    W_cur = W_0.reshape(d_mat, d_mat)
    
    A_cur = np.random.rand(d_mat).T
    B_cur = np.zeros(d_mat)

    f_values_list = [quad_f(W_0)]
    f_values_inside = [quad_f(W_0)]
    for t in range(T_iter):

        
        
        for k in range(K_iter):

#             if W_cur + alpha * B_cur @ A_cur is None:
#                 return f_values_list, f_values_inside
            # print( quad_grad(np.reshape(W_cur + alpha * B_cur @ A_cur, (d,))).reshape(d_mat, d_mat))
            # print(B_cur)
            A_new = A_cur - alpha * gamma * B_cur.T @ ( quad_grad(np.reshape(W_cur + alpha * B_cur @ A_cur, (d,))).reshape(d_mat, d_mat))
            B_new = B_cur - alpha * gamma * quad_grad(np.reshape(W_cur + alpha * B_cur @ A_cur, (d,))).reshape(d_mat,d_mat) @ A_cur.T
            # print(A_cur)
            A_cur = A_new.copy()
            B_cur = B_new.copy()
            # print(A_cur)

            
            f_values_inside.append(quad_f(np.reshape(W_cur+B_cur@A_cur, (d,))))
            
            

        W_cur = W_cur + alpha * B_cur @ A_cur 
        # print(W_cur)
        A_cur = np.random.randn(d_mat).T/2
        B_cur = np.zeros(d_mat)

        f_values_list.append(quad_f(np.reshape(W_cur, (d,))))
    
    
    return f_values_list, f_values_inside


def randomized_chain_of_lora(W_0, gamma, T_iter, quad_f, quad_grad, K_iter, alpha, r):
    W_cur = W_0.reshape(d_mat, d_mat)
    A_cur = np.zeros((r,d_mat))
    B_cur = np.ones((d_mat,r))
    f_values_list = [quad_f(W_0)]
    f_values_inside = [ quad_f(W_0)]
    for t in range(T_iter):
        for k in range(K_iter):
            
            # print(B_cur.shape)
            A_new = A_cur - gamma *  B_cur.T  @ quad_grad(np.reshape(W_cur+B_cur @ A_cur, (d,))).reshape(d_mat, d_mat)
            # B_new = B_cur - gamma * quad_grad(W_cur+B_cur @ A_cur) @ A_cur.T
            # print(A_new)
            # print(A_cur)
            A_cur = A_new.copy()
            # B_cur = B_new.copy()
            # print(A_cur)
            f_values_inside.append(quad_f(np.reshape(W_cur+B_cur@A_cur, (d,))))
            
            
        
        W_cur = W_cur + alpha * B_cur @ A_cur 
        # print(W_cur)
        B_cur = np.random.randn(B_cur.shape[0], B_cur.shape[1])/2
        A_cur = np.zeros((r,d_mat))

        f_values_list.append(quad_f(np.reshape(W_cur, (d,))))
    
    
    return f_values_list, f_values_inside


# In[53]:


f_values_inside_lora_1_array = []
f_values_inside_lora_2_array = []
f_values_inside_lora_3_array = []
f_values_inside_lora_4_array = []
f_values_inside_lora_5_array = []
f_values_inside_1_array = []


# In[54]:


for i in range(5):
    f_values_list_lora_2,f_values_inside_lora_2 = chain_of_lora(W_0, 1/L, 1, quad_f, quad_grad, 20, 1)
    f_values_inside_lora_2_array.append(f_values_inside_lora_2)



# In[55]:


f_values_inside_lora_2_array = np.array(f_values_inside_lora_2_array) 


# In[56]:


f_values_inside_lora_2_avg = np.mean(f_values_inside_lora_2_array, axis = 0)
f_values_inside_lora_2_max = np.max(f_values_inside_lora_2_array, axis = 0)
f_values_inside_lora_2_min = np.min(f_values_inside_lora_2_array, axis = 0)


# In[57]:


f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 300, quad_f, quad_grad, 1, 1, 1)


# In[58]:


f_values_inside_lora_1_array = []
f_values_inside_lora_3_array = []
f_values_inside_lora_4_array = []
f_values_inside_lora_5_array = []


for i in range(5):
    f_values_list_lora_1,f_values_inside_lora_1  = chain_of_lora(W_0, 0.05/L, 1, quad_f, quad_grad, 300, 1)
    f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 300, quad_f, quad_grad, 1, 1, 1)
#     f_values_list_lora_2,f_values_inside_lora_2  = chain_of_lora(W_0, 1/L, 1, quad_f, quad_grad, 10, 1)
    f_values_list_lora_3,f_values_inside_lora_3  = chain_of_lora(W_0, 0.02/L, 1, quad_f, quad_grad, 300, 1)
    f_values_list_lora_4,f_values_inside_lora_4  = chain_of_lora(W_0, 0.01/L, 1, quad_f, quad_grad, 300, 1)
    f_values_list_lora_5,f_values_inside_lora_5  = chain_of_lora(W_0, 0.1/L, 1, quad_f, quad_grad, 80, 1)

    f_values_inside_lora_1_array.append(f_values_inside_lora_1)
#     f_values_inside_lora_2_array.append(f_values_inside_lora_2)
    f_values_inside_lora_3_array.append(f_values_inside_lora_3)
    f_values_inside_lora_4_array.append(f_values_inside_lora_4)
    f_values_inside_lora_5_array.append(f_values_inside_lora_5)
    f_values_inside_1_array.append(f_values_inside_1)
    
f_values_inside_lora_5_avg = np.mean(f_values_inside_lora_5_array, axis = 0)
f_values_inside_lora_4_avg = np.mean(f_values_inside_lora_4_array, axis = 0)
f_values_inside_lora_3_avg = np.mean(f_values_inside_lora_3_array, axis = 0)
# f_values_inside_lora_2_avg = np.mean(f_values_inside_lora_2_array, axis = 0)
f_values_inside_lora_1_avg = np.mean(f_values_inside_lora_3_array, axis = 0)
f_values_inside_1_avg = np.mean(f_values_inside_1_array, axis = 0)






# plt.figure(figsize=(8.2, 6.2), dpi=300)
# plt.plot(f_values_inside_1_avg - quad_f(W_star), label = 'RA-COLA, lr = 1/L', marker = '*', markevery = 10)
# plt.plot(f_values_inside_lora_2_avg - quad_f(W_star), label = 'LoRA, lr = 1/L', marker = 'v', markevery = 20)
# plt.plot(f_values_inside_lora_5_avg - quad_f(W_star), label = 'LoRA, lr = 1/(10L)', marker = '^', markevery= 18)
# plt.plot(f_values_inside_lora_1_avg - quad_f(W_star), label = 'LoRA, lr = 1/(20L)', marker = 'd', markevery = 19)
# plt.plot(f_values_inside_lora_3_avg - quad_f(W_star), label = 'LoRA, lr = 1/(50L)', marker = 's', markevery = 17)
# plt.plot(f_values_inside_lora_4_avg - quad_f(W_star), label = 'LoRA, lr = 1/(100L)', marker = '>', markevery = 19)



# plt.ylim(10**(-1.5),10**1.5)
# plt.yscale('log')
# plt.legend(loc = 'best')
# plt.grid()
# plt.xlabel('# of gradients')
# plt.ylabel('$f(W^t) - f^*$')
# plt.savefig('counterexample17.pdf')








# =====================================================================================================




# f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 200, quad_f, quad_grad, 1, 1, 1)
# f_values_list_2,f_values_inside_2  = randomized_chain_of_lora(W_0, 0.1/L, 1, quad_f, quad_grad, 200, 1, 1)
# f_values_list_3,f_values_inside_3  = randomized_chain_of_lora(W_0, 0.5/L, 1, quad_f, quad_grad, 200, 1, 1)
# f_values_list_4,f_values_inside_4  = randomized_chain_of_lora(W_0, 0.2/L, 1, quad_f, quad_grad, 200, 1, 1)
# f_values_list_5,f_values_inside_5  = randomized_chain_of_lora(W_0, 1/L, 1, quad_f, quad_grad, 200, 1, 1)

# plt.figure(figsize=(8.2, 6.2), dpi=300)
# plt.plot(f_values_inside_1 - quad_f(W_star), label = 'RA-COLA, lr = 1/L', marker = '*', markevery = 10)
# plt.plot(f_values_inside_5 - quad_f(W_star), label = 'AsymmLoRA, lr = 1/L', marker = 'v', markevery = 9)
# plt.plot(f_values_inside_3 - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(2L)', marker = '^', markevery = 11)
# plt.plot(f_values_inside_4 - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(5L)', marker = 'd', markevery = 12)
# plt.plot(f_values_inside_2 - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(10L)', marker = 's', markevery = 8)
# plt.yscale('log')
# plt.legend(loc = 'best') 
# plt.grid()

# plt.xlabel('# of gradients')
# plt.ylabel('$f(W^t) - f^*$')
# plt.savefig('counterexample14.pdf')





# =====================================================================

    

# f_values_list_lora,f_values_inside_lora  = chain_of_lora(W_0, 1/L, 20, quad_f, quad_grad, 4, 1)
# f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 80, quad_f, quad_grad, 1, 1, 1)
# f_values_list_lora_2,f_values_inside_lora_2  = chain_of_lora(W_0, 1/L, 1, quad_f, quad_grad, 10, 1)
# f_values_list_lora_3,f_values_inside_lora_3  = chain_of_lora(W_0, 1/L, 9, quad_f, quad_grad, 5, 1)
# f_values_list_lora_4,f_values_inside_lora_4  = chain_of_lora(W_0, 1/L, 40, quad_f, quad_grad, 2, 1)
# f_values_list_lora_5,f_values_inside_lora_5  = chain_of_lora(W_0, 1/L, 80, quad_f, quad_grad, 1, 1)

# plt.figure(figsize=(8.2, 6.2), dpi=300)


# plt.plot(f_values_inside_1 - quad_f(W_star), label = 'RA-COLA, lr = 1/L, iters per block = 1', marker = '*', markevery = 5)
# plt.plot(f_values_inside_lora_5 - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 1 ', marker = '^', markevery= 7)
# plt.plot(f_values_inside_lora_4 - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 2', marker = '>', markevery = 6)


# plt.plot(f_values_inside_lora - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 4', marker = 'd', markevery = 5)
# plt.plot(f_values_inside_lora_3 - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 5', marker = 's', markevery = 5)
# plt.plot(f_values_inside_lora_2 - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 10', marker = 'v', markevery = 1)

# plt.ylim(10**(-1.5),10**1.5)
# plt.yscale('log')
# plt.legend(loc = 'best')
# plt.grid()
# plt.xlabel('# of gradients')
# plt.ylabel('$f(W^t) - f^*$')
# plt.savefig('counterexample15.pdf')








# In[59]:


f_values_inside_lora_5_avg = np.mean(f_values_inside_lora_5_array, axis = 0)
f_values_inside_lora_5_max = np.max(f_values_inside_lora_5_array, axis = 0)
f_values_inside_lora_5_min = np.min(f_values_inside_lora_5_array, axis = 0)


# In[60]:


f_values_inside_lora_3_avg = np.mean(f_values_inside_lora_3_array, axis = 0)
f_values_inside_lora_3_max = np.max(f_values_inside_lora_3_array, axis = 0)
f_values_inside_lora_3_min = np.min(f_values_inside_lora_3_array, axis = 0)


# In[61]:


f_values_inside_lora_4_avg = np.mean(f_values_inside_lora_4_array, axis = 0)
f_values_inside_lora_4_max = np.max(f_values_inside_lora_4_array, axis = 0)
f_values_inside_lora_4_min = np.min(f_values_inside_lora_4_array, axis = 0)


# In[62]:


f_values_inside_lora_1_avg = np.mean(f_values_inside_lora_1_array, axis = 0)
f_values_inside_lora_1_max = np.max(f_values_inside_lora_1_array, axis = 0)
f_values_inside_lora_1_min = np.min(f_values_inside_lora_1_array, axis = 0)


# In[63]:


f_values_inside_1_avg = np.mean(f_values_inside_1_array, axis = 0)
f_values_inside_1_min = np.min(f_values_inside_1_array, axis = 0)
f_values_inside_1_max = np.max(f_values_inside_1_array, axis = 0)


# In[416]:


plt.figure(figsize=(8.2, 6.2), dpi=300)
plt.plot(f_values_inside_1_avg - quad_f(W_star), label = 'RAC-LoRA, lr = 1/L', marker = '*', markevery = 10, color = 'black')
plt.plot(f_values_inside_lora_2_avg - quad_f(W_star), label = 'LoRA, lr = 1/L', marker = 'v', markevery = 5, color = 'orange')

plt.fill_between(range(f_values_inside_lora_2_min.shape[0]), f_values_inside_lora_2_min - quad_f(W_star), f_values_inside_lora_2_max - quad_f(W_star), alpha = 0.3, color = 'orange')
plt.fill_between(range(f_values_inside_lora_5_min.shape[0]), f_values_inside_lora_5_min - quad_f(W_star), f_values_inside_lora_5_max - quad_f(W_star), alpha = 0.3, color = 'purple')
plt.plot(f_values_inside_lora_5_avg - quad_f(W_star), label = 'LoRA, lr = 1/(10L)', marker = '^', markevery= 18, color = 'purple')
plt.plot(f_values_inside_lora_1_avg - quad_f(W_star), label = 'LoRA, lr = 1/(20L)', marker = 'd', markevery = 19, color = 'blue')
plt.plot(f_values_inside_lora_3_avg - quad_f(W_star), label = 'LoRA, lr = 1/(50L)', marker = 's', markevery = 17, color = 'red')
plt.plot(f_values_inside_lora_4_avg - quad_f(W_star), label = 'LoRA, lr = 1/(100L)', marker = '>', markevery = 19, color = 'green')


plt.fill_between(range(301), f_values_inside_lora_3_min - quad_f(W_star), f_values_inside_lora_3_max - quad_f(W_star), alpha = 0.3, color = 'red')
plt.fill_between(range(301), f_values_inside_lora_4_min - quad_f(W_star), f_values_inside_lora_4_max - quad_f(W_star), alpha = 0.3, color = 'green')
plt.fill_between(range(301), f_values_inside_lora_1_min - quad_f(W_star), f_values_inside_lora_1_max - quad_f(W_star), alpha = 0.3, color = 'blue')
plt.fill_between(range(301), f_values_inside_1_min - quad_f(W_star), f_values_inside_1_max - quad_f(W_star), alpha = 0.3, color = 'black')




plt.ylim(10**(-2),10**1.5)
plt.yscale('log')
plt.legend(loc = 'best', fontsize=15)
plt.grid()
plt.tight_layout()
plt.xlabel('# of gradients')
plt.ylabel('$f(W^t) - f^*$')
plt.savefig('LoRAfails-rdn-1.pdf', dpi =300, bbox_inches="tight")


# In[67]:


f_values_inside_lora_2_min.shape


# In[ ]:





# In[ ]:





# In[68]:


f_values_inside_1_array = []
f_values_inside_2_array = []
f_values_inside_3_array = []
f_values_inside_4_array = []
f_values_inside_5_array = []


# In[69]:


for i in range(5):
    f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 300, quad_f, quad_grad, 1, 1, 1)
    f_values_list_2,f_values_inside_2  = randomized_chain_of_lora(W_0, 0.1/L, 1, quad_f, quad_grad, 300, 1, 1)
    f_values_list_3,f_values_inside_3  = randomized_chain_of_lora(W_0, 0.5/L, 1, quad_f, quad_grad, 300, 1, 1)
    f_values_list_4,f_values_inside_4  = randomized_chain_of_lora(W_0, 0.2/L, 1, quad_f, quad_grad, 300, 1, 1)
    f_values_list_5,f_values_inside_5  = randomized_chain_of_lora(W_0, 1/L, 1, quad_f, quad_grad, 300, 1, 1)
    
    f_values_inside_1_array.append(f_values_inside_1)
    f_values_inside_2_array.append(f_values_inside_2)
    f_values_inside_3_array.append(f_values_inside_3)
    f_values_inside_4_array.append(f_values_inside_4)
    f_values_inside_5_array.append(f_values_inside_5)


# In[70]:


f_values_inside_1_array_mean = np.mean(f_values_inside_1_array, axis = 0)
f_values_inside_2_array_mean = np.mean(f_values_inside_2_array, axis = 0)
f_values_inside_3_array_mean = np.mean(f_values_inside_3_array, axis = 0)
f_values_inside_4_array_mean = np.mean(f_values_inside_4_array, axis = 0)
f_values_inside_5_array_mean = np.mean(f_values_inside_5_array, axis = 0)


# In[71]:


f_values_inside_1_array_max = np.max(f_values_inside_1_array, axis = 0)
f_values_inside_2_array_max = np.max(f_values_inside_2_array, axis = 0)
f_values_inside_3_array_max = np.max(f_values_inside_3_array, axis = 0)
f_values_inside_4_array_max = np.max(f_values_inside_4_array, axis = 0)
f_values_inside_5_array_max = np.max(f_values_inside_5_array, axis = 0)


# In[72]:


f_values_inside_1_array_min = np.min(f_values_inside_1_array, axis = 0)
f_values_inside_2_array_min = np.min(f_values_inside_2_array, axis = 0)
f_values_inside_3_array_min = np.min(f_values_inside_3_array, axis = 0)
f_values_inside_4_array_min = np.min(f_values_inside_4_array, axis = 0)
f_values_inside_5_array_min = np.min(f_values_inside_5_array, axis = 0)


# In[415]:


plt.figure(figsize=(8.2, 6.2), dpi=300)
plt.plot(f_values_inside_1_array_mean - quad_f(W_star), label = 'RAC-LoRA, lr = 1/L', marker = '*', markevery = 10, color = 'black')
plt.plot(f_values_inside_5_array_mean - quad_f(W_star), label = 'AsymmLoRA, lr = 1/L', marker = 'v', markevery = 9, color = 'purple')
plt.plot(f_values_inside_3_array_mean - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(2L)', marker = '^', markevery = 11, color = 'blue')
plt.plot(f_values_inside_4_array_mean - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(5L)', marker = 'd', markevery = 12, color = 'orange')
plt.plot(f_values_inside_2_array_mean - quad_f(W_star), label = 'AsymmLoRA, lr = 1/(10L)', marker = 's', markevery = 8, color = 'red')




plt.fill_between(range(f_values_inside_1_array_min.shape[0]), f_values_inside_1_array_min - quad_f(W_star), f_values_inside_1_array_max - quad_f(W_star), alpha = 0.3, color = 'black')
plt.fill_between(range(f_values_inside_2_array_min.shape[0]), f_values_inside_2_array_min - quad_f(W_star), f_values_inside_2_array_max - quad_f(W_star), alpha = 0.3, color = 'red')
plt.fill_between(range(f_values_inside_3_array_min.shape[0]), f_values_inside_3_array_min - quad_f(W_star), f_values_inside_3_array_max - quad_f(W_star), alpha = 0.3, color = 'blue')
plt.fill_between(range(f_values_inside_4_array_min.shape[0]), f_values_inside_4_array_min - quad_f(W_star), f_values_inside_4_array_max - quad_f(W_star), alpha = 0.3, color = 'orange')
plt.fill_between(range(f_values_inside_5_array_min.shape[0]), f_values_inside_5_array_min - quad_f(W_star), f_values_inside_5_array_max - quad_f(W_star), alpha = 0.3, color = 'purple')




plt.yscale('log')
plt.legend(loc = 'best', fontsize=15)
plt.grid()

plt.ylim(10**(-3),10**1.5)

plt.tight_layout()

plt.xlabel('# of gradients')
plt.ylabel('$f(W^t) - f^*$')
plt.savefig('lorafails2-rdn-2.pdf', dpi = 300, bbox_inches="tight")


# In[407]:


f_values_inside_lora_1_ch_array = []
f_values_inside_lora_2_ch_array = []
f_values_inside_lora_3_ch_array = []
f_values_inside_lora_4_ch_array = []
f_values_inside_lora_5_ch_array = []
f_values_inside_lora_5_1_ch_array = []

f_values_inside_1_ch_array = []


# In[408]:


for i in range(5):
    f_values_list_lora_1,f_values_inside_lora_1  = chain_of_lora(W_0, 1/L, 75, quad_f, quad_grad, 4, 1)
    f_values_list_1,f_values_inside_1  = randomized_chain_of_lora(W_0, 1/L, 300, quad_f, quad_grad, 1, 1, 1)
    f_values_list_lora_2,f_values_inside_lora_2  = chain_of_lora(W_0, 1/L, 10, quad_f, quad_grad, 10, 1)
    f_values_list_lora_3,f_values_inside_lora_3  = chain_of_lora(W_0, 1/L, 60, quad_f, quad_grad, 5, 1)
    f_values_list_lora_4,f_values_inside_lora_4  = chain_of_lora(W_0, 1/L, 150, quad_f, quad_grad, 2, 1)
    f_values_list_lora_5,f_values_inside_lora_5  = chain_of_lora(W_0, 1/L, 300, quad_f, quad_grad, 1, 1)
    f_values_list_lora_5_1,f_values_inside_lora_5_1  = chain_of_lora(W_0, 1/L, 100, quad_f, quad_grad, 2, 1)

    
    f_values_inside_lora_1_ch_array.append(f_values_inside_lora_1)
    f_values_inside_lora_2_ch_array.append(f_values_inside_lora_2)
    f_values_inside_lora_3_ch_array.append(f_values_inside_lora_3)
    f_values_inside_lora_4_ch_array.append(f_values_inside_lora_4)
    f_values_inside_lora_5_ch_array.append(f_values_inside_lora_5)
    f_values_inside_lora_5_1_ch_array.append(f_values_inside_lora_5_1)
    f_values_inside_1_ch_array.append(f_values_inside_1)


# In[409]:


f_values_inside_lora_1_ch_array_mean = np.mean(f_values_inside_lora_1_ch_array, axis = 0)
f_values_inside_lora_2_ch_array_mean = np.mean(f_values_inside_lora_2_ch_array, axis = 0)
f_values_inside_lora_3_ch_array_mean = np.mean(f_values_inside_lora_3_ch_array, axis = 0)
f_values_inside_lora_4_ch_array_mean = np.mean(f_values_inside_lora_4_ch_array, axis = 0)
f_values_inside_lora_5_ch_array_mean = np.mean(f_values_inside_lora_5_ch_array, axis = 0)
f_values_inside_lora_5_1_ch_array_mean = np.mean(f_values_inside_lora_5_1_ch_array, axis = 0)



f_values_inside_1_ch_array_mean = np.mean(f_values_inside_1_ch_array, axis = 0)




# In[410]:


f_values_inside_lora_1_ch_array_min = np.min(f_values_inside_lora_1_ch_array, axis = 0)
f_values_inside_lora_2_ch_array_min = np.min(f_values_inside_lora_2_ch_array, axis = 0)
f_values_inside_lora_3_ch_array_min = np.min(f_values_inside_lora_3_ch_array, axis = 0)
f_values_inside_lora_4_ch_array_min = np.min(f_values_inside_lora_4_ch_array, axis = 0)
f_values_inside_lora_5_ch_array_min = np.min(f_values_inside_lora_5_ch_array, axis = 0)
f_values_inside_lora_5_1_ch_array_min = np.min(f_values_inside_lora_5_1_ch_array, axis = 0)


f_values_inside_1_ch_array_min = np.min(f_values_inside_1_ch_array, axis = 0)


# In[411]:


f_values_inside_lora_1_ch_array_max = np.max(f_values_inside_lora_1_ch_array, axis = 0)
f_values_inside_lora_2_ch_array_max = np.max(f_values_inside_lora_2_ch_array, axis = 0)
f_values_inside_lora_3_ch_array_max = np.max(f_values_inside_lora_3_ch_array, axis = 0)
f_values_inside_lora_4_ch_array_max = np.max(f_values_inside_lora_4_ch_array, axis = 0)
f_values_inside_lora_5_ch_array_max = np.max(f_values_inside_lora_5_ch_array, axis = 0)
# f_values_inside_lora_5_1_ch_array_max = np.max(f_values_inside_lora_5_1_ch_array, axis = 0)


f_values_inside_1_ch_array_max = np.max(f_values_inside_1_ch_array, axis = 0)


# In[414]:


plt.figure(figsize=(8.2, 6.2), dpi=300)


plt.plot(f_values_inside_1_ch_array_mean - quad_f(W_star), label = 'RAC-LoRA, lr = 1/L, iters per block = 1', marker = '*', markevery = 11, color = 'black')
plt.plot(f_values_inside_lora_5_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 1 ', marker = '^', markevery= 10, color = 'purple')
plt.plot(f_values_inside_lora_4_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 2', marker = '>', markevery = 9, color = 'orange')

plt.plot(f_values_inside_lora_5_1_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 1 ', marker = '^', markevery= 11, color = 'purple')


plt.plot(f_values_inside_lora_1_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 4', marker = 'd', markevery = 12, color = 'green')
plt.plot(f_values_inside_lora_3_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 5', marker = 's', markevery = 9, color = 'blue')
plt.plot(f_values_inside_lora_2_ch_array_mean - quad_f(W_star), label = 'COLA, lr = 1/L, iters per block = 10', marker = 'v', markevery = 10, color = 'red')


plt.fill_between(range(f_values_inside_lora_1_ch_array_min.shape[0]), f_values_inside_lora_1_ch_array_min - quad_f(W_star), f_values_inside_lora_1_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'green')
plt.fill_between(range(f_values_inside_lora_2_ch_array_min.shape[0]), f_values_inside_lora_2_ch_array_min - quad_f(W_star), f_values_inside_lora_2_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'red')
plt.fill_between(range(f_values_inside_lora_3_ch_array_min.shape[0]), f_values_inside_lora_3_ch_array_min - quad_f(W_star), f_values_inside_lora_3_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'blue')
plt.fill_between(range(f_values_inside_lora_4_ch_array_min.shape[0]), f_values_inside_lora_4_ch_array_min - quad_f(W_star), f_values_inside_lora_4_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'orange')
plt.fill_between(range(f_values_inside_lora_5_ch_array_min.shape[0]), f_values_inside_lora_5_ch_array_min - quad_f(W_star), f_values_inside_lora_5_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'purple')


plt.fill_between(range(f_values_inside_lora_5_1_ch_array_min.shape[0]), f_values_inside_lora_5_1_ch_array_min - quad_f(W_star), f_values_inside_lora_5_1_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'purple')



plt.fill_between(range(f_values_inside_1_ch_array_min.shape[0]), f_values_inside_1_ch_array_min - quad_f(W_star), f_values_inside_1_ch_array_max - quad_f(W_star), alpha = 0.3, color = 'black')

plt.ylim(10**(-1.7),10**1.5)

# plt.ylim(10**(-1.5),10**1.5)
plt.yscale('log')
plt.legend(loc = 'best', fontsize=15)
plt.grid()
plt.tight_layout()

plt.xlabel('# of gradients')
plt.ylabel('$f(W^t) - f^*$')
plt.savefig('lorafails3-rdn-3.pdf', dpi = 300, bbox_inches="tight")


# In[ ]:





# In[ ]:






==> rac_mnist.py <==
from dataclasses import dataclass
from lightning import seed_everything

seed_everything(42, workers=True)

@dataclass
class Config:
    data_dir: str = './data'
    hidden_size: int = 64
    lr: float = 2e-4
    batch_size: int = 1024
    num_workers: int = 16
    max_epochs: int = 25
    lora_rank: int = 8
    lora_alpha: float = 16
    lora_train_A: bool = True  # Whether to train the A matrix
    lora_train_B: bool = True  # Whether to train the B matrix
    lora_init_method_A: str = 'kaiming'  # 'zero', 'gaussian', 'kaiming'
    lora_init_method_B: str = 'zero'     # 'zero', 'gaussian', 'kaiming'
    merge_frequency: int = 1  # Frequency to merge LoRA weights into the model


import lightning as L
import torch
from torch import nn
from torch.nn import functional as F
from torch.utils.data import DataLoader, random_split
from torch.utils.data.sampler import SubsetRandomSampler
from torchvision.datasets import MNIST
from torchvision import transforms
from torchmetrics import Accuracy

class BaseMNIST(L.LightningModule):
    def __init__(self, config):
        super().__init__()
        self.config = config
        self.class_names = [0, 1, 2, 3, 4]
        self.min_class = min(self.class_names)
        self.num_classes = len(self.class_names)
        self.dims = (1, 28, 28)

        self.transform = transforms.Compose([
            transforms.ToTensor(),
            transforms.Normalize((0.1307,), (0.3081,)),
        ])

        self.val_accuracy = Accuracy(task="multiclass", num_classes=self.num_classes)
        self.test_accuracy = Accuracy(task="multiclass", num_classes=self.num_classes)

    def common_step(self, batch, batch_idx):
        x, y = batch
        if self.min_class != 0:
            y = y - self.min_class
        logits = self(x)
        loss = F.nll_loss(logits, y)
        return x, y, logits, loss

    def training_step(self, batch, batch_idx):
        _, _, _, loss = self.common_step(batch, batch_idx)
        self.log("train_loss", loss, batch_size=self.config.batch_size)
        return loss

    def validation_step(self, batch, batch_idx):
        x, y, logits, loss = self.common_step(batch, batch_idx)
        preds = torch.argmax(logits, dim=1)
        self.val_accuracy.update(preds, y)
        self.log("val_loss", loss, prog_bar=True)
        self.log("val_acc", self.val_accuracy, prog_bar=True)

    def test_step(self, batch, batch_idx):
        x, y, logits, loss = self.common_step(batch, batch_idx)
        preds = torch.argmax(logits, dim=1)
        self.test_accuracy.update(preds, y)
        self.log("test_loss", loss, prog_bar=True)
        self.log("test_acc", self.test_accuracy, prog_bar=True)

    def configure_optimizers(self):
        optimizer = torch.optim.AdamW(self.parameters(), lr=self.config.lr)
        return optimizer

    @staticmethod
    def get_indices(dataset, class_names):
        if isinstance(dataset, torch.utils.data.dataset.Subset):
            targets = torch.tensor([dataset.dataset.targets[i] for i in dataset.indices])
        else:
            targets = dataset.targets
        indices = [i for i, t in enumerate(targets) if t in class_names]
        return indices

    def create_dataloader(self, dataset):
        idx = self.get_indices(dataset, self.class_names)
        return DataLoader(
            dataset,
            batch_size=self.config.batch_size,
            sampler=SubsetRandomSampler(idx),
            num_workers=self.config.num_workers
        )

    def prepare_data(self):
        MNIST(self.config.data_dir, train=True, download=True)
        MNIST(self.config.data_dir, train=False, download=True)

    def setup(self, stage=None):
        if stage == "fit" or stage is None:
            mnist_full = MNIST(self.config.data_dir, train=True, transform=self.transform)
            self.mnist_train, self.mnist_val = random_split(mnist_full, [55000, 5000])
        if stage == "test" or stage is None:
            self.mnist_test = MNIST(self.config.data_dir, train=False, transform=self.transform)

    def train_dataloader(self):
        return self.create_dataloader(self.mnist_train)

    def val_dataloader(self):
        return self.create_dataloader(self.mnist_val)

    def test_dataloader(self):
        return self.create_dataloader(self.mnist_test)


import torch.nn as nn

class LitMNIST(BaseMNIST):
    def __init__(self, config):
        super().__init__(config)
        channels, width, height = self.dims
        self.l1 = nn.Linear(channels * width * height, config.hidden_size)
        self.l2 = nn.Linear(config.hidden_size, config.hidden_size)
        self.l3 = nn.Linear(config.hidden_size, self.num_classes)
        self.dropout = nn.Dropout(0.1)
        self.relu = nn.ReLU()

    def forward(self, x):
        x = torch.flatten(x, 1)
        x = self.l1(x)
        x = self.relu(x)
        x = self.dropout(x)
        x = self.l2(x)
        x = self.relu(x)
        x = self.dropout(x)
        x = self.l3(x)
        return F.log_softmax(x, dim=1)


import math

import torch
import torch.nn as nn
import torch.nn.functional as F

class LitMNISTLoRA(BaseMNIST):
    def __init__(self, config):
        super().__init__(config)
        channels, width, height = self.dims
        self.l1 = nn.Linear(channels * width * height, config.hidden_size)
        self.l2 = nn.Linear(config.hidden_size, config.hidden_size)
        self.l3 = nn.Linear(config.hidden_size, self.num_classes)
        self.dropout = nn.Dropout(0.1)
        self.relu = nn.ReLU()

        # Store configuration options
        self.lora_train_A = config.lora_train_A
        self.lora_train_B = config.lora_train_B
        self.lora_init_method_A = config.lora_init_method_A
        self.lora_init_method_B = config.lora_init_method_B

        # Define LoRA parameters
        self.l1_lora_A = nn.Parameter(torch.empty(channels * width * height, config.lora_rank))
        self.l1_lora_B = nn.Parameter(torch.empty(config.lora_rank, config.hidden_size))
        self.l2_lora_A = nn.Parameter(torch.empty(config.hidden_size, config.lora_rank))
        self.l2_lora_B = nn.Parameter(torch.empty(config.lora_rank, config.hidden_size))
        self.l3_lora_A = nn.Parameter(torch.empty(config.hidden_size, config.lora_rank))
        self.l3_lora_B = nn.Parameter(torch.empty(config.lora_rank, self.num_classes))

        self._init_lora_weights()
        self._freeze_non_lora_weights()

    def _init_lora_weights(self):
        for n, p in self.named_parameters():
            if 'lora' in n:
                if n.endswith('A'):
                    method = self.lora_init_method_A
                elif n.endswith('B'):
                    method = self.lora_init_method_B
                else:
                    continue
                if method == 'zero':
                    nn.init.zeros_(p)
                elif method == 'gaussian':
                    nn.init.normal_(p, mean=0.0, std=0.02)
                elif method == 'kaiming':
                    if n.endswith('A'):
                        nn.init.kaiming_uniform_(p, a=math.sqrt(5))
                    elif n.endswith('B'):
                        nn.init.zeros_(p)
                else:
                    raise ValueError(f"Unknown initialization method '{method}' for '{n}'")

    def _freeze_non_lora_weights(self):
        for n, p in self.named_parameters():
            if 'lora' in n:
                if n.endswith('A') and not self.lora_train_A:
                    p.requires_grad = False
                elif n.endswith('B') and not self.lora_train_B:
                    p.requires_grad = False
            else:
                p.requires_grad = False

    def lora_linear(self, x, layer, lora_A, lora_B):
        h = layer(x)
        h += (x @ lora_A @ lora_B) * self.config.lora_alpha
        return h

    def forward(self, x):
        x = torch.flatten(x, 1)
        x = self.lora_linear(x, self.l1, self.l1_lora_A, self.l1_lora_B)
        x = self.relu(x)
        x = self.dropout(x)
        x = self.lora_linear(x, self.l2, self.l2_lora_A, self.l2_lora_B)
        x = self.relu(x)
        x = self.dropout(x)
        x = self.lora_linear(x, self.l3, self.l3_lora_A, self.l3_lora_B)
        return F.log_softmax(x, dim=1)

    def configure_optimizers(self):
        optimizer = torch.optim.AdamW(filter(lambda p: p.requires_grad, self.parameters()), lr=self.config.lr)
        scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(optimizer, 'min', patience=10)
        return {
            "optimizer": optimizer,
            "lr_scheduler": {
                "scheduler": scheduler,
                "monitor": "val_loss",
                "frequency": 1
            },
        }

    def merge_lora_weights(self):
        with torch.no_grad():
            # Merge for l1
            delta_W = (self.l1_lora_A @ self.l1_lora_B) * self.config.lora_alpha
            self.l1.weight.data += delta_W.T
            # Merge for l2
            delta_W = (self.l2_lora_A @ self.l2_lora_B) * self.config.lora_alpha
            self.l2.weight.data += delta_W.T
            # Merge for l3
            delta_W = (self.l3_lora_A @ self.l3_lora_B) * self.config.lora_alpha
            self.l3.weight.data += delta_W.T

    def reset_lora_parameters(self):
        self._init_lora_weights()
        self._freeze_non_lora_weights()


from lightning.pytorch.callbacks import Callback, EarlyStopping
from lightning.pytorch.loggers import CSVLogger

class LoRAMergeCallback(Callback):
    def __init__(self, merge_frequency):
        self.merge_frequency = merge_frequency

    def on_train_epoch_end(self, trainer, pl_module):
        current_epoch = trainer.current_epoch
        if (current_epoch + 1) % self.merge_frequency == 0:
            print("Done merging!")
            pl_module.merge_lora_weights()
            pl_module.reset_lora_parameters()


def train_model(model, config, is_lora_train):
    callbacks = [EarlyStopping(monitor="val_loss", mode="min", patience=10)]
    if config.merge_frequency > 0 and is_lora_train:
        callbacks.append(LoRAMergeCallback(config.merge_frequency))

    trainer = L.Trainer(
        accelerator="auto",
        devices=1,
        max_epochs=config.max_epochs,
        logger=CSVLogger(save_dir="logs/"),
        callbacks=callbacks,    deterministic=True
    )
    trainer.fit(model)
    trainer.test()
    return trainer


import torch
import matplotlib.pyplot as plt

def run_baseline_experiment():
    config = Config()
    model = LitMNIST(config)
    trainer = train_model(model, config, False)
    trainer.save_checkpoint("model.ckpt")
    torch.save(model.state_dict(), 'model.pt')
    return trainer.test()[0]['test_acc']

def run_lora_experiment(rank, train_A=True, train_B=True, init_method_A='kaiming', init_method_B='zero', merge_frequency=1):
    config = Config(
        lora_rank=rank,
        lora_train_A=train_A,
        lora_train_B=train_B,
        lora_init_method_A=init_method_A,
        lora_init_method_B=init_method_B,
        merge_frequency=merge_frequency
    )
    state_dict = torch.load("model.pt")
    model = LitMNISTLoRA(config)
    model.load_state_dict(state_dict, strict=False)
    model.class_names = [5, 6, 7, 8, 9]
    model.min_class = min(model.class_names)
    trainer = train_model(model, config, True)
    return trainer.test()[0]['test_acc']

def plot_results(results, baseline_params, baseline_acc):
    fig, ax = plt.subplots()
    ax.scatter(baseline_params, baseline_acc, c='orange', label='Baseline')
    lora_params = [rank * (28*28*64 + 64*64 + 64*5) for rank in results.keys()]  # Adjusted for LoRA params
    ax.plot(lora_params, list(results.values()), label='LoRA')
    ax.scatter(lora_params, list(results.values()))
    ax.legend(loc="lower right", title="Finetuning Approach")
    ax.set_xlabel('Number of additional trainable parameters')
    ax.set_ylabel('Finetuning test accuracy')
    ax.set_title('Number of additional trainable parameters vs Finetuning test accuracy')
    plt.savefig('parameters_vs_accuracy.png')
    plt.show()

if __name__ == "__main__":
    baseline_acc = run_baseline_experiment()
    results = {}
    for rank in [4]:
        # Example: train only A matrices, initialize B matrices as zeros
        results[rank] = run_lora_experiment(
            rank,
            train_A=False,
            train_B=True,
            init_method_A='kaiming',    # You can choose 'zero', 'gaussian', 'kaiming'
            init_method_B='kaiming',       # You can choose 'zero', 'gaussian', 'kaiming'
            merge_frequency=1          # Set the merge frequency as per your requirement
        )
        print(f"Rank {rank}, Test Accuracy: {results[rank]}")

    plot_results(results, baseline_params=54700, baseline_acc=baseline_acc)


